Revisiting Parametricity: Inductives and Uniformity of Propositions

Reynold's parametricity theory captures the property that parametrically polymorphic functions behave uniformly: they produce related results on related instantiations. In dependently-typed programming languages, such relations and uniformity proofs can be expressed internally, and generated as a program translation. We present a new parametricity translation for a significant fragment of Coq. Previous translations of parametrically polymorphic propositions allowed non-uniformity. For example, on related instantiations, a function may return propositions that are logically inequivalent (e.g. True and False). We show that uniformity of polymorphic propositions is not achievable in general. Nevertheless, our translation produces proofs that the two propositions are logically equivalent and also that any two proofs of those propositions are related. This is achieved at the cost of potentially requiring more assumptions on the instantiations, requiring them to be isomorphic in the worst case. Our translation augments the previous one for Coq by carrying and compositionally building extra proofs about parametricity relations. It is made easier by a new method for translating inductive types and pattern matching. The new method builds upon and generalizes previous such translations for dependently-typed programming languages. Using reification and reflection, we have implemented our translation as Coq programs. We obtain several stronger free theorems applicable to an ongoing compiler-correctness project. Previously, proofs of some of these theorems took several hours to finish.

==> anc/supplementary/IWTP.v <==

Section IW.

Variable I:Set.


Variable A:Set.


Variable B: A -> Set.

(* the index for the conclusion *)
Variable AI: A -> I.


(* the index for each recursive occurrence in B *)
Variable BI: forall a, B a -> I.


Inductive IWT : I ->Set :=
iwt : forall (a:A), (forall (b:B a), IWT (BI a b)) -> IWT (AI a).

Inductive IWP : I ->Prop :=
| iwp : forall (a:A) (lim: forall (b:B a), IWP (BI a b)), IWP (AI a).

Definition getA (i: I) (t : IWT i) : A :=
match t with
iwt a  _ => a
end.

End IW.


(* leAA := (unit + nat) *)
Definition leWB (b:(unit + nat)):= if b then False else True.

Definition leAI n (b:(unit + nat)):=
    (match b with
              | inl _ => n
              | inr m => S m
              end).

Definition leBI n (b:(unit + nat)):=
    (match b with
              | inl _ => n
              | inr m => m
              end).


Definition leW (n:nat): nat -> Prop :=
  IWP nat (unit + nat) leWB (leAI n) (fun b _ => leBI n b).


Lemma leW_iff : forall n m, le n m <-> leW n m.
Proof using.
split; intro H.
- unfold leW. induction H.
  + apply (@iwp nat (unit + nat) leWB (leAI n) (fun b _ => leBI n b) (inl tt)).
    simpl.
    tauto.
  + apply (@iwp nat (unit + nat) leWB (leAI n) (fun b _ => leBI n b) (inr m)).
    simpl. intros _. assumption.
- induction H.
  subst.
  destruct a; simpl in *.
  +  constructor.
  + constructor. apply H. tauto.
Qed.

Require Import common.


Inductive IWP_R (I I₂ : Set) (I_R : I -> I₂ -> Prop) (A A₂ : Set)
(A_R : A -> A₂ -> Prop) (B : A -> Set) (B₂ : A₂ -> Set)
(B_R : forall (H : A) (H0 : A₂), A_R H H0 -> B H -> B₂ H0 -> Prop) 
(AI : A -> I) (AI₂ : A₂ -> I₂)
(AI_R : forall (H : A) (H0 : A₂), A_R H H0 -> I_R (AI H) (AI₂ H0))
(BI : forall a : A, B a -> I) (BI₂ : forall a : A₂, B₂ a -> I₂)
(BI_R : forall (a : A) (a₂ : A₂) (a_R : A_R a a₂) (H : B a) (H0 : B₂ a₂),
        B_R a a₂ a_R H H0 -> I_R (BI a H) (BI₂ a₂ H0))
  : forall (H : I) (H0 : I₂),
    I_R H H0 -> IWP I A B AI BI H -> IWP I₂ A₂ B₂ AI₂ BI₂ H0 -> Prop :=
iwp_R : forall (a : A) (a₂ : A₂) (a_R : A_R a a₂)
                    (lim : forall b : B a, IWP I A B AI BI (BI a b))
                    (lim₂ : forall b : B₂ a₂, IWP I₂ A₂ B₂ AI₂ BI₂ (BI₂ a₂ b)),
                  (forall (b : B a) (b₂ : B₂ a₂) (b_R : B_R a a₂ a_R b b₂),
                   IWP_R I I₂ I_R A A₂ A_R B B₂ B_R AI AI₂ AI_R BI BI₂ BI_R 
                     (BI a b) (BI₂ a₂ b₂) (BI_R a a₂ a_R b b₂ b_R) 
                     (lim b) (lim₂ b₂)) ->
                  IWP_R I I₂ I_R A A₂ A_R B B₂ B_R AI AI₂ AI_R BI BI₂ BI_R 
                    (AI a) (AI₂ a₂) (AI_R a a₂ a_R) (iwp I A B AI BI a lim)
                    (iwp I₂ A₂ B₂ AI₂ BI₂ a₂ lim₂).





Scheme IRP_indd := Induction for IWP Sort Prop. 

Require Import Pi.


Require Import common.

Require Import ProofIrrelevance.

Lemma IWP_R_iff_complete
(I I₂ : Set) (I_R : I -> I₂ -> Prop) (A A₂ : Set)
(A_R : A -> A₂ -> Prop) (B : A -> Set) (B₂ : A₂ -> Set)
(B_R : forall (H : A) (H0 : A₂), A_R H H0 -> B H -> B₂ H0 -> Prop) 
(AI : A -> I) (AI₂ : A₂ -> I₂)
(AI_R : forall (H : A) (H0 : A₂), A_R H H0 -> I_R (AI H) (AI₂ H0))
(BI : forall a : A, B a -> I) (BI₂ : forall a : A₂, B₂ a -> I₂)
(BI_R : forall (a : A) (a₂ : A₂) (a_R : A_R a a₂) (H : B a) (H0 : B₂ a₂),
        B_R a a₂ a_R H H0 -> I_R (BI a H) (BI₂ a₂ H0))
 (H : I) (H0 : I₂) (i_R : I_R H H0)
(* extra*)
(irrel : irrelevant I_R) (* can just use proof irrelevance instead of this *)
(I_R_one : OneToOne I_R) 
(A_R_tot : Total A_R) 
(B_R_tot : forall (a : A) (a₂ : A₂) (a_R : A_R a a₂), Total (B_R _ _ a_R))
(x : IWP I A B AI BI H)
:
IffCompleteHalf (IWP_R I I₂ I_R A A₂ A_R B B₂ B_R AI AI₂ AI_R BI BI₂ BI_R H H0 i_R) x.
Proof.
  rename H into i.
  rename H0 into i₂.
  revert i_R.
  revert i₂.
  induction x  as [a b Hb]  using IRP_indd.
  pose proof (fst A_R_tot a) as Haa.
  destruct Haa as [a₂ a_R].
  intros.
  pose proof (AI_R _ _ a_R) as ir2. 
  pose proof (proj1 I_R_one _ _ _ i_R ir2) as Hir2.
  subst. clear ir2.
  evar ( c2 : IWP I₂ A₂ B₂ AI₂ BI₂ (AI₂ a₂)).
  Unshelve. Focus 2.
     constructor.
     intros b₂.
     pose proof (snd (B_R_tot _ _ a_R) b₂) as b1.
     destruct b1 as [b1 br].
     apply Hb with (b:=b1). apply BI_R with (a_R:=a_R). exact br.

  split;[exact c2|].
  intro y.
  
  pose proof (ProofIrrelevance.proof_irrelevance _ y c2).
  subst y.
  unfold c2.
  simpl.

  specialize (irrel _ _ i_R (AI_R _ _ a_R)). subst.
  constructor.
  intros.
  apply Hb.
Defined.

(* an equivalent, but more readable version of what our translation produces *)
Definition IWT_R :=
     fix
       ReflParam_PIWNew_IWT_RR0 (I I₂ : Set) (I_R : I -> I₂ -> Prop) 
                                (A A₂ : Set) (A_R : A -> A₂ -> Prop) 
                                (B : A -> Set) (B₂ : A₂ -> Set)
                                (B_R : forall (H1 : A) (H2 : A₂),
                                       A_R H1 H2 -> B H1 -> B₂ H2 -> Prop) 
                                (AI : A -> I) (AI₂ : A₂ -> I₂)
                                (AI_R : forall (H1 : A) (H2 : A₂),
                                        A_R H1 H2 -> I_R (AI H1) (AI₂ H2))
                                (BI : forall a : A, B a -> I)
                                (BI₂ : forall a₂ : A₂, B₂ a₂ -> I₂)
                                (BI_R : forall (H1 : A) (H2 : A₂) 
                                          (H3 : A_R H1 H2) (H6 : B H1) 
                                          (H7 : B₂ H2),
                                        B_R H1 H2 H3 H6 H7 -> I_R (BI H1 H6) (BI₂ H2 H7))
                                (H : I) (H0 : I₂) (H1 : I_R H H0) 
                                (H2 : IWT I A B AI BI H) (H3 : IWT I₂ A₂ B₂ AI₂ BI₂ H0)
                                {struct H2} : Prop :=
          let reT i1 i2 := forall (ir : I_R i1 i2), Prop in
         (match H2 as iwt1 in IWT _ _ _ _ _ i1 return reT i1 H0 
         with
         | iwt _ _ _ _ _ a x =>
             match H3 as iwt2 in IWT _ _ _ _ _ i2 return reT (AI a) i2
             with
             | iwt _ _ _ _ _ a₂ x0 =>
              fun ir =>
                 {a_R : A_R a a₂ &
                 {_
                 : forall (a1 : B a) (a2 : B₂ a₂) (p : B_R a a₂ a_R a1 a2),
                   ReflParam_PIWNew_IWT_RR0 I I₂ I_R  A A₂ A_R B B₂ B_R AI AI₂ AI_R BI BI₂
                     BI_R (BI a a1) (BI₂ a₂ a2) (BI_R a a₂ a_R a1 a2 p) 
                     (x a1) (x0 a2) & (ir=(AI_R a a₂ a_R))}}
             end
          end) H1.



Lemma IWT_R_total_half
(I I₂ : Set) (I_R : I -> I₂ -> Prop) 
(A A₂ : Set) (A_R : A -> A₂ -> Prop) 
(B : A -> Set) (B₂ : A₂ -> Set)
(B_R : forall (H1 : A) (H2 : A₂),A_R H1 H2 -> B H1 -> B₂ H2 -> Prop) 
(AI : A -> I) (AI₂ : A₂ -> I₂)
(AI_R : forall (H : A) (H0 : A₂), A_R H H0 -> I_R (AI H) (AI₂ H0))
(BI : forall a : A, B a -> I) (BI₂ : forall a : A₂, B₂ a -> I₂)
(BI_R : forall (a : A) (a₂ : A₂) (a_R : A_R a a₂) (H : B a) (H0 : B₂ a₂),
        B_R a a₂ a_R H H0 -> I_R (BI a H) (BI₂ a₂ H0))
 (H : I) (H0 : I₂) (i_R : I_R H H0)
(* extra*)
(I_R_one : OneToOne I_R)
(irrel : irrelevant I_R)
(A_R_tot : Total A_R)
(B_R_tot : forall (a : A) (a₂ : A₂) (a_R : A_R a a₂), Total (B_R _ _ a_R))
(B_R_one : forall (a : A) (a₂ : A₂) (a_R : A_R a a₂), OneToOne (B_R _ _ a_R))
(B_R_irrel : forall (a : A) (a₂ : A₂) (a_R : A_R a a₂), irrelevant (B_R _ _ a_R))
:
  TotalHalf (IWT_R _ _ I_R _ _ A_R _ _ B_R _ _ AI_R _ _ BI_R _ _ i_R).
Proof using.
  intros.
  rename H into i.
  rename H0 into i₂.
  intros Hyp.
  revert i_R.
  revert i₂.
  induction Hyp as [a Ha Hb].
  pose proof (fst A_R_tot a) as Haa.
  intros.
  destruct Haa as [a₂ a_R].
  pose proof (AI_R _ _ a_R) as ir2.
  pose proof (proj1 I_R_one _ _ _ i_R ir2) as Hir2.
  subst.
  specialize (fun b b₂ b_R => Hb b (BI₂ a₂ b₂) (BI_R _ _ a_R _ _ b_R)).
  specialize (irrel _ _ i_R (AI_R a a₂ a_R)). subst.
  clear ir2.
  exists (iwt I₂ A₂ B₂ AI₂ BI₂ a₂
    (fun b₂ => let b1p := (snd (B_R_tot _ _ a_R) b₂) 
    in (projT1 (Hb _ b₂ (projT2 b1p))))).
  simpl.
  eexists; eauto.
  eexists; eauto.
  intros. destruct (snd (B_R_tot a a₂ a_R)).
  unfold rInvSP in *.
  simpl.
  destruct (Hb x _ r). simpl in *. clear Hb.
  pose proof (proj2 (B_R_one  _ _ _) _ _ _ p r). subst.
  pose proof (B_R_irrel _ _ _ _ _ r p). subst.
  exact i.
Defined.


Require Import Coq.Logic.FunctionalExtensionality.


Lemma IWT_R_one_half
(I I₂ : Set) (I_R : I -> I₂ -> Prop) 
(A A₂ : Set) (A_R : A -> A₂ -> Prop) 
(B : A -> Set) (B₂ : A₂ -> Set)
(B_R : forall (H1 : A) (H2 : A₂),A_R H1 H2 -> B H1 -> B₂ H2 -> Prop) 
(AI : A -> I) (AI₂ : A₂ -> I₂)
(AI_R : forall (H : A) (H0 : A₂), A_R H H0 -> I_R (AI H) (AI₂ H0))
(BI : forall a : A, B a -> I) (BI₂ : forall a : A₂, B₂ a -> I₂)
(BI_R : forall (a : A) (a₂ : A₂) (a_R : A_R a a₂) (H : B a) (H0 : B₂ a₂),
        B_R a a₂ a_R H H0 -> I_R (BI a H) (BI₂ a₂ H0))
 (H : I) (H0 : I₂) (i_R : I_R H H0)

(A_R_one : OneToOne A_R)
(A_R_irrel : irrelevant A_R)
(B_R_tot : forall (a : A) (a₂ : A₂) (a_R : A_R a a₂), Total (B_R _ _ a_R))

:
  OneToOneHalf (IWT_R _ _ I_R _ _ A_R _ _ B_R _ _ AI_R _ _ BI_R _ _ i_R).
Proof using.
  rename H into i.
  rename H0 into i₂. intros l1. revert i_R. revert i₂.
  induction l1 as [a1 f1 Hind].
  intros ? ? r1.
  destruct r1 as [ra1 fr1].
  intros r2 tr1 tr2.
  destruct tr1.
  destruct s.
  clear e.
assert (
@existT _ (fun x : I₂ => IWT I₂ A₂ B₂ AI₂ BI₂ x) (AI₂ ra1) (iwt I₂ A₂ B₂ AI₂ BI₂ ra1 fr1) =
@existT _ (fun x : I₂ => IWT I₂ A₂ B₂ AI₂ BI₂ x) (AI₂ ra1) r2) as Hex.
- destruct r2.
  simpl in *.
  destruct tr2.
  destruct s. clear e.
  pose proof (proj1 A_R_one _ _ _ x x1). (* A one to one *)
  subst ra1.
  f_equal.
  pose proof (A_R_irrel _ _ x x1). subst x1.
  subst.
  f_equal.

(* use the combinator for function types *)
  eapply oneToOnePiHalf; eauto.
  intros ? ? ? ? ? ?. apply Hind. 
  intros ? ? ?. eauto.
  intros ? ? ?. eauto.
- apply inj_pair2 in Hex. assumption.
Unshelve.
all:eauto.
Defined.



==> anc/supplementary/Makefile <==
IWTP.vo: IWTP.v Pi.vo common.vo
	coqc IWTP.v

common.vo: common.v
	coqc common.v

Pi.vo: Pi.v common.vo
	coqc Pi.v

clean:
	git clean -xf .


==> anc/supplementary/Pi.v <==

Require Import common.

(* AnyRel translation of Pi Props (universal quantification) *)
Definition R_PiP {A1 A2 :Set} {A_R: A1 -> A2 -> Prop}
  {B1: A1 -> Prop}
  {B2: A2 -> Prop} 
  (B_R: forall {a1 a2}, A_R a1 a2 -> (B1 a1) -> (B2 a2) -> Prop)
  (f1: forall a, B1 a) (f2: forall a, B2 a) : Prop
  :=
  forall a1 a2 (p: A_R a1 a2), B_R p (f1 a1) (f2 a2).



Lemma piPropIffComplete (A1 A2 :Set) (A_R: A1 -> A2 -> Prop) 
  (B1: A1 -> Prop) 
  (B2: A2 -> Prop) 
  (B_R: forall a1 a2, A_R a1 a2 -> (B1 a1) -> (B2 a2) -> Prop)
  (* extras *)
  (trb: forall a1 a2 (p:A_R a1 a2) b, IffCompleteHalf (B_R _ _ p) b)
  (tra : Total A_R)
:
  forall f1, IffCompleteHalf (R_PiP B_R) f1.
  Proof.
    intros  f1.
    split.
    -  intros a2. pose proof (snd tra a2) as ar.
       destruct ar as [a1 ar]. (* this step fails with TotalP *)
       specialize (trb _ _ ar).
       specialize (trb (f1 a1)).
       exact (proj1 trb).
    - intros  ? ? ? ? . apply trb.
  Defined.

Require Import Coq.Logic.FunctionalExtensionality.

(* AnyRel translation of Pi Types *)
Definition R_PiS {A1 A2 :Set} {A_R: A1 -> A2 -> Prop}
  {B1: A1 -> Set}
  {B2: A2 -> Set} 
  (B_R: forall {a1 a2}, A_R a1 a2 -> (B1 a1) -> (B2 a2) -> Prop)
  (f1: forall a, B1 a) (f2: forall a, B2 a) : Prop
  :=
  forall a1 a2 (p: A_R a1 a2), B_R p (f1 a1) (f2 a2).


(* We only present proofs of one direction.
We have the Coq proofs for the other direction,
but we haven't cleaned them up,
e.g., to use the notation used in the paper,
and to not use tactics/lemmas from other files/libraries.
*)

Lemma oneToOnePiHalf (A1 A2 :Set) (A_R: A1 -> A2 -> Prop) 
  (B1: A1 -> Set) 
  (B2: A2 -> Set) 
  (B_R: forall a1 a2, A_R a1 a2 -> (B1 a1) -> (B2 a2) -> Prop)
  (* extras *)  
  (tra : Total A_R) 
  (oneToOneB_R: forall a1 a2 (a_r : A_R a1 a2), OneToOneHalf ((B_R a1 a2 a_r)))
:
  OneToOneHalf (R_PiS B_R).
Proof.
  intros f1 f2 g2 H1r H2r;
  unfold R_PiS in *; subst; apply functional_extensionality_dep.
- intros a2.
  destruct (snd tra a2) as [a1 a1r].
  specialize (H2r _ _ a1r).
  specialize (H1r _ _ a1r).
  apply ((oneToOneB_R _ _ a1r) _ _ _ H1r H2r).
Defined.


Lemma totalPiHalfAux (A1 A2 :Set) (A_R: A1 -> A2 -> Prop) 
  (trp : TotalHalf (rInvSP A_R)) 
  (B1: A1 -> Set) 
  (B2: A2 -> Set) 
  (B_R: forall a1 a2, A_R a1 a2 -> (B1 a1) -> (B2 a2) -> Prop)
  (trb: forall a1 a2 (p:A_R a1 a2), TotalHalf (B_R _ _ p))
  (OneToOneA_R: OneToOne A_R)
  (irrel : irrelevant A_R) (* instead of this assumption, we can just use the proof irrelevance axiom*)
:
  TotalHalf (R_PiS B_R).
Proof.
  intros f1.
  eexists.
  Unshelve.
    Focus 2.
    intros a2. specialize (trp a2).
    destruct trp as [a1 ar]. 
    specialize (trb _ _ ar).
    specialize (trb (f1 a1)).
    exact (projT1 trb).

  simpl.
  intros ? ? par. (** [par] comes from intros in the Totality proof *)
  destruct (trp a2) as [a11 far].
  unfold rInvSP in far.
  (** [far] was obtained by destructing [trb] in the exhibited function.
     Right now, the types of [par] and [dar] are not even same ([a11] vs [a1]).*)
  pose proof (proj2 OneToOneA_R _ _ _ par far) as Heq.
  symmetry in Heq. subst.
  simpl.
  destruct (trb a1 a2 far (f1 a1)). simpl.
  (* now the types of [far] and [par] are same. 
  *)
  specialize (irrel _ _ par far).
  subst. assumption.
Defined.


Lemma totalPiHalf (A1 A2 :Set) (A_R: A1 -> A2 -> Prop) 
  (trp : Total A_R) 
  (B1: A1 -> Set) 
  (B2: A2 -> Set) 
  (B_R: forall a1 a2, A_R a1 a2 -> (B1 a1) -> (B2 a2) -> Prop)
  (* extras *)
  (trb: forall a1 a2 (p:A_R a1 a2), Total (B_R _ _ p))
  (OneToOneA_R: OneToOne A_R)
  (irrel : irrelevant A_R)
:
  TotalHalf (R_PiS B_R).
Proof.
  apply totalPiHalfAux; auto.
  - apply trp.
  - apply trb.
Defined.


Notation R_Pi := R_PiS.

Lemma irrelEqPi (A1 A2 :Set) (A_R: A1 -> A2 -> Prop) 
  (trp : Total A_R) 
  (B1: A1 -> Set) 
  (B2: A2 -> Set) 
  (B_R: forall a1 a2, A_R a1 a2 -> (B1 a1) -> (B2 a2) -> Prop)
  (* extras *)
  (irrelB: forall a1 a2 (a_r : A_R a1 a2), irrelevant (B_R a1 a2 a_r))
:
  irrelevant (R_Pi B_R).
Proof.
  intros f1 f2 ? ?.
  unfold R_Pi in *.
  apply functional_extensionality_dep.
  intros a1.
  apply functional_extensionality_dep.
  intros a2.
  apply functional_extensionality_dep.
  intros ar.
  apply irrelB.
Qed.



==> anc/supplementary/common.v <==
Require Import Coq.Unicode.Utf8.

Definition CompleteRel  {A A' : Prop} (R : A -> A' -> Prop) : Prop := (forall (a : A) (a' : A'), R a a').

Definition IffProps {A A' : Prop} (R : A -> A' -> Prop) : Prop := (A <-> A').


Definition rInvSP {T1 T2:Set}  (R: T1 -> T2 -> Prop) :=
  fun a b => R b a.


Definition TotalHalf {T1 T2 : Set} (R: T1 -> T2 -> Prop) : Type :=
(forall (t1:T1), @sigT T2 (R t1)).

Definition OneToOneHalf  {A B : Set} (R : A -> B -> Prop) : Prop :=
forall a b1 b2,
  R a b1
  -> R a b2
  ->  b1=b2.

Definition Total {T1 T2 : Set} (R: T1 -> T2 -> Prop) : Type :=
(TotalHalf R) *
(TotalHalf (rInvSP R)).

Definition OneToOne  {A B : Set} (R : A -> B -> Prop) : Prop :=
OneToOneHalf R /\ (OneToOneHalf (rInvSP R)).


Definition irrelevant  {A B : Set} (R : A -> B -> Prop)  :=
 forall  a b (p1 p2: R a b), p1 = p2.


Definition IffCompleteHalf {T1 T2 : Prop} (R: T1 -> T2 -> Prop) (t1:T1) : Prop :=
(T2 /\ (forall (t2:T2), R t1 t2)).

Definition GoodRel :=
 λ (A A': Set), {A_R : A -> A' -> Prop & (Total A_R) * (OneToOne A_R)}%type.

==> anc/supplementary/triviality.v <==
(* This file was checked with Coq version 8.5pl3 *)


(* Please prove the admitted lemma [NrectS_respect] below *)

Record natAbs : Type :=
{
  Nat : Set;
  NO : Nat;
  NS : Nat -> Nat;
  NRect : forall (P : forall _ : Nat, Type) (_ : P NO) (_ : forall (n : Nat) (_ : P n), P (NS n))
         (n : Nat), P n;
  (* the two fields below are needed to polymorphically define 
     function on dependent types (e.g. vectors) over the interface.
     E.g. the definition of vAppend needs NRect0 *)
  NRect0 : forall (P : forall _ : Nat, Type) (p0 : P NO) 
    (ps: forall (n : Nat) (_ : P n), P (NS n)),
      NRect P p0 ps NO = p0;
  NRectS : forall (P : forall _ : Nat, Type) (p0 : P NO) 
    (ps: forall (n : Nat) (_ : P n), P (NS n)) n,
     NRect P p0 ps (NS n) = ps n (NRect P p0 ps n);
}.

(*
Declare ML Module "paramcoq".
Parametricity Recursive natAbs arity 2.
*)

(**
The two definitions below were obtained by the above 2 commands, which invoke
the parametricity plugin by Keller and Lasson
https://github.com/parametricity-coq/paramcoq
*)

(** the inductive-style translation of the equality type eq (=) *)
Inductive eq_R (A₁ A₂ : Type) (A_R : A₁ -> A₂ -> Type) (x₁ : A₁) (x₂ : A₂) 
(x_R : A_R x₁ x₂) : forall (H : A₁) (H0 : A₂), A_R H H0 -> x₁ = H -> x₂ = H0 -> Prop :=
    eq_R_eq_refl_R : eq_R A₁ A₂ A_R x₁ x₂ x_R x₁ x₂ x_R eq_refl eq_refl.

Inductive natAbs_R : natAbs -> natAbs -> Type :=
    natAbs_R_Build_natAbs_R : forall (Nat₁ Nat₂ : Set) (Nat_R : Nat₁ -> Nat₂ -> Set)
                                (NO₁ : Nat₁) (NO₂ : Nat₂) (NO_R : Nat_R NO₁ NO₂)
                                (NS₁ : Nat₁ -> Nat₁) (NS₂ : Nat₂ -> Nat₂)
                                (NS_R : forall (H : Nat₁) (H0 : Nat₂),
                                        Nat_R H H0 -> Nat_R (NS₁ H) (NS₂ H0))
                                (NRect₁ : forall P : Nat₁ -> Type,
                                          P NO₁ ->
                                          (forall n : Nat₁, P n -> P (NS₁ n)) ->
                                          forall n : Nat₁, P n)
                                (NRect₂ : forall P : Nat₂ -> Type,
                                          P NO₂ ->
                                          (forall n : Nat₂, P n -> P (NS₂ n)) ->
                                          forall n : Nat₂, P n)
                                (NRect_R : forall (P₁ : Nat₁ -> Type) 
                                             (P₂ : Nat₂ -> Type)
                                             (P_R : forall (H : Nat₁) (H0 : Nat₂),
                                                    Nat_R H H0 -> P₁ H -> P₂ H0 -> Type)
                                             (H : P₁ NO₁) (H0 : P₂ NO₂),
                                           P_R NO₁ NO₂ NO_R H H0 ->
                                           forall (H1 : forall n : Nat₁, P₁ n -> P₁ (NS₁ n))
                                             (H2 : forall n : Nat₂, P₂ n -> P₂ (NS₂ n)),
                                           (forall (n₁ : Nat₁) (n₂ : Nat₂)
                                              (n_R : Nat_R n₁ n₂) 
                                              (H3 : P₁ n₁) (H4 : P₂ n₂),
                                            P_R n₁ n₂ n_R H3 H4 ->
                                            P_R (NS₁ n₁) (NS₂ n₂) 
                                              (NS_R n₁ n₂ n_R) (H1 n₁ H3) 
                                              (H2 n₂ H4)) ->
                                           forall (n₁ : Nat₁) (n₂ : Nat₂)
                                             (n_R : Nat_R n₁ n₂),
                                           P_R n₁ n₂ n_R (NRect₁ P₁ H H1 n₁)
                                             (NRect₂ P₂ H0 H2 n₂))
                                (NRect0₁ : forall (P : Nat₁ -> Type) 
                                             (p0 : P NO₁)
                                             (ps : forall n : Nat₁, P n -> P (NS₁ n)),
                                           NRect₁ P p0 ps NO₁ = p0)
                                (NRect0₂ : forall (P : Nat₂ -> Type) 
                                             (p0 : P NO₂)
                                             (ps : forall n : Nat₂, P n -> P (NS₂ n)),
                                           NRect₂ P p0 ps NO₂ = p0),
                              (forall (P₁ : Nat₁ -> Type) (P₂ : Nat₂ -> Type)
                                 (P_R : forall (H : Nat₁) (H0 : Nat₂),
                                        Nat_R H H0 -> P₁ H -> P₂ H0 -> Type) 
                                 (p0₁ : P₁ NO₁) (p0₂ : P₂ NO₂)
                                 (p0_R : P_R NO₁ NO₂ NO_R p0₁ p0₂)
                                 (ps₁ : forall n : Nat₁, P₁ n -> P₁ (NS₁ n))
                                 (ps₂ : forall n : Nat₂, P₂ n -> P₂ (NS₂ n))
                                 (ps_R : forall (n₁ : Nat₁) (n₂ : Nat₂) 
                                           (n_R : Nat_R n₁ n₂) (H : P₁ n₁) 
                                           (H0 : P₂ n₂),
                                         P_R n₁ n₂ n_R H H0 ->
                                         P_R (NS₁ n₁) (NS₂ n₂) (NS_R n₁ n₂ n_R) 
                                           (ps₁ n₁ H) (ps₂ n₂ H0)),
                               eq_R (P₁ NO₁) (P₂ NO₂) (P_R NO₁ NO₂ NO_R)
                                 (NRect₁ P₁ p0₁ ps₁ NO₁) (NRect₂ P₂ p0₂ ps₂ NO₂)
                                 (NRect_R P₁ P₂ P_R p0₁ p0₂ p0_R ps₁ ps₂ ps_R NO₁ NO₂ NO_R)
                                 p0₁ p0₂ p0_R (NRect0₁ P₁ p0₁ ps₁) 
                                 (NRect0₂ P₂ p0₂ ps₂)) ->
                              forall
                                (NRectS₁ : forall (P : Nat₁ -> Type) 
                                             (p0 : P NO₁)
                                             (ps : forall n : Nat₁, P n -> P (NS₁ n))
                                             (n : Nat₁),
                                           NRect₁ P p0 ps (NS₁ n) = ps n (NRect₁ P p0 ps n))
                                (NRectS₂ : forall (P : Nat₂ -> Type) 
                                             (p0 : P NO₂)
                                             (ps : forall n : Nat₂, P n -> P (NS₂ n))
                                             (n : Nat₂),
                                           NRect₂ P p0 ps (NS₂ n) = ps n (NRect₂ P p0 ps n)),
                              (forall (P₁ : Nat₁ -> Type) (P₂ : Nat₂ -> Type)
                                 (P_R : forall (H : Nat₁) (H0 : Nat₂),
                                        Nat_R H H0 -> P₁ H -> P₂ H0 -> Type) 
                                 (p0₁ : P₁ NO₁) (p0₂ : P₂ NO₂)
                                 (p0_R : P_R NO₁ NO₂ NO_R p0₁ p0₂)
                                 (ps₁ : forall n : Nat₁, P₁ n -> P₁ (NS₁ n))
                                 (ps₂ : forall n : Nat₂, P₂ n -> P₂ (NS₂ n))
                                 (ps_R : forall (n₁ : Nat₁) (n₂ : Nat₂) 
                                           (n_R : Nat_R n₁ n₂) (H : P₁ n₁) 
                                           (H0 : P₂ n₂),
                                         P_R n₁ n₂ n_R H H0 ->
                                         P_R (NS₁ n₁) (NS₂ n₂) (NS_R n₁ n₂ n_R) 
                                           (ps₁ n₁ H) (ps₂ n₂ H0)) 
                                 (n₁ : Nat₁) (n₂ : Nat₂) (n_R : Nat_R n₁ n₂),
                               eq_R (P₁ (NS₁ n₁)) (P₂ (NS₂ n₂))
                                 (P_R (NS₁ n₁) (NS₂ n₂) (NS_R n₁ n₂ n_R))
                                 (NRect₁ P₁ p0₁ ps₁ (NS₁ n₁)) (NRect₂ P₂ p0₂ ps₂ (NS₂ n₂))
                                 (NRect_R P₁ P₂ P_R p0₁ p0₂ p0_R ps₁ ps₂ ps_R 
                                    (NS₁ n₁) (NS₂ n₂) (NS_R n₁ n₂ n_R))
                                 (ps₁ n₁ (NRect₁ P₁ p0₁ ps₁ n₁))
                                 (ps₂ n₂ (NRect₂ P₂ p0₂ ps₂ n₂))
                                 (ps_R n₁ n₂ n_R (NRect₁ P₁ p0₁ ps₁ n₁)
                                    (NRect₂ P₂ p0₂ ps₂ n₂)
                                    (NRect_R P₁ P₂ P_R p0₁ p0₂ p0_R ps₁ ps₂ ps_R n₁ n₂ n_R))
                                 (NRectS₁ P₁ p0₁ ps₁ n₁) (NRectS₂ P₂ p0₂ ps₂ n₂)) ->
                              natAbs_R
                                {|
                                Nat := Nat₁;
                                NO := NO₁;
                                NS := NS₁;
                                NRect := NRect₁;
                                NRect0 := NRect0₁;
                                NRectS := NRectS₁ |}
                                {|
                                Nat := Nat₂;
                                NO := NO₂;
                                NS := NS₂;
                                NRect := NRect₂;
                                NRect0 := NRect0₂;
                                NRectS := NRectS₂ |}.

(* first instantiation *)
Definition natAbsImplOrig : natAbs :=
  {| Nat := nat;
     NO := O;
     NS := S;
     NRect := nat_rect;
     NRect0 := fun _ _ _ => eq_refl ;
     NRectS := fun _ _ _ _ => eq_refl;
    |}.

Require Import Coq.NArith.BinNat.
Require Import Coq.Numbers.BinNums.


(* second instantiation *)
Definition natAbsImplNew : natAbs :=
  {| Nat := N;
     NO := BinNums.N0;
     NS := N.succ;
     NRect := N.peano_rect;
     NRect0 := fun _ _ _ => eq_refl ;
     NRectS :=  N.peano_rect_succ;
   |}.

(* the relation between the types in the two instantiations *)
Definition similar (o : @Nat natAbsImplOrig) (n: @Nat natAbsImplNew) :=
  ( n = N.of_nat o).


Require Import NArith.

(* the instantiations for the NS field are related *)
Lemma similarS  :
forall (n : Nat natAbsImplOrig) (ne : Nat natAbsImplNew),
  similar n  ne -> similar (S n) (N.succ ne).
Proof using.
  intros ? ? Hs.
  unfold similar in *.
  subst. rewrite Nat2N.inj_succ. reflexivity.
Qed.

Open Scope nat_scope.

Definition USP 
{A₁ A₂ : Type} (A_R : A₁ -> A₂ -> Type) :Type :=
 forall x y (p1 p2: A_R x y), p1 = p2.

Lemma eq_R_if : forall
  (A₁ A₂ : Type) (A_R : A₁ -> A₂ -> Type) 
  (A_R_USP : USP A_R)
  (x₁ px₁ : A₁) (x₂ px₂: A₂) 
  (x_R : A_R x₁ x₂) (px_R : A_R px₁ px₂) (p1 : x₁ = px₁) (p2: x₂ = px₂) ,
eq_R A₁ A₂ A_R x₁ x₂ x_R px₁ px₂ px_R p1 p2.
Proof using.
  intros. subst.
  pose proof (A_R_USP _ _ px_R x_R). subst.
  constructor.
Qed.


Lemma eq_rect2r
     : forall (T : Type) (x : T) (P : forall t : T, eq t x -> Type),
       P x (eq_refl x) -> forall (y : T) (e : y = x), P y e.
Proof.
  intros.
  rewrite e. assumption.
Defined.

Lemma eq_rect2
     : forall (T : Type) (x : T) (P : forall t : T, eq x t -> Type),
       P x (eq_refl x) -> forall (y : T) (e : eq x y), P y e.
Proof.
  intros.
  rewrite <-e. assumption.
Defined.

(** 
The instantiations for the NRect field are related.

While proving NrectS_respect, you  
may need to reason about how this computes. 
To make your life easy, we 
are being careful with 
tactics and ensure that the proof computes and is not bloated.
*)
Lemma similarRec :
forall (P₁ : nat -> Type) (P₂ : N -> Type)
  (P_R : forall (H : nat) (H0 : N), similar H H0 -> P₁ H -> P₂ H0 -> Type) 
  (H : P₁ 0) (H0 : P₂ 0%N),
P_R 0 0%N eq_refl H H0 ->
forall (H1 : forall n : nat, P₁ n -> P₁ (S n)) (H2 : forall n : N, P₂ n -> P₂ (N.succ n)),
(forall (n₁ : nat) (n₂ : N) (n_R : similar n₁ n₂) (H3 : P₁ n₁) (H4 : P₂ n₂),
 P_R n₁ n₂ n_R H3 H4 -> P_R (S n₁) (N.succ n₂) (similarS n₁ n₂ n_R) (H1 n₁ H3) (H2 n₂ H4)) ->
forall (n₁ : nat) (n₂ : N) (n_R : similar n₁ n₂),
P_R n₁ n₂ n_R (nat_rect P₁ H H1 n₁) (N.peano_rect P₂ H0 H2 n₂).
Proof using.
  intros ? ? ? ? ? ? ? ? ? ?.
  unfold similar in *.
  induction n₁;  intros ? ?.
- subst;simpl in *. assumption.

- specialize (X0 n₁ (N.of_nat n₁) eq_refl).
  specialize (X0 _ _ (IHn₁ _ _)).
  revert X0.
 revert n_R. revert  n₂. 
  apply (@eq_rect2r N (N.of_nat (S n₁)) (fun n₂ n_R =>
P_R (S n₁) (N.succ (N.of_nat n₁)) (similarS n₁ (N.of_nat n₁) eq_refl)
  (H1 n₁ (nat_rect P₁ H H1 n₁)) (H2 (N.of_nat n₁) (N.peano_rect P₂ H0 H2 (N.of_nat n₁))) ->
P_R (S n₁) n₂ n_R (nat_rect P₁ H H1 (S n₁)) (N.peano_rect P₂ H0 H2 n₂)
)).
  pose proof (N.peano_rect_succ P₂ H0 H2 (N.of_nat n₁)) as rr.
  induction rr.
  generalize (similarS n₁ (N.of_nat n₁) eq_refl).
  generalize (N.succ (N.of_nat n₁)). unfold similar.
  apply (@eq_rect2r N (N.of_nat (S n₁))
  (fun n s => P_R (S n₁) n s (H1 n₁ (nat_rect P₁ H H1 n₁)) (N.peano_rect P₂ H0 H2 n) ->
P_R (S n₁) (N.of_nat (S n₁)) eq_refl (nat_rect P₁ H H1 (S n₁))
  (N.peano_rect P₂ H0 H2 (N.of_nat (S n₁))))).
  intro x. exact x.
Defined.

(* the instantiations for the proof field [NRectS] are related *)
Lemma NrectS_respect:
forall (P₁ : Nat natAbsImplOrig -> Type) (P₂ : Nat natAbsImplNew -> Type)
  (P_R : forall (H : Nat natAbsImplOrig) (H0 : Nat natAbsImplNew),
         similar H H0 -> P₁ H -> P₂ H0 -> Type) (p0₁ : P₁ 0) (p0₂ : P₂ 0%N)
  (p0_R : P_R 0 0%N eq_refl p0₁ p0₂) (ps₁ : forall n : Nat natAbsImplOrig, P₁ n -> P₁ (S n))
  (ps₂ : forall n : Nat natAbsImplNew, P₂ n -> P₂ (N.succ n))
  (ps_R : forall (n₁ : Nat natAbsImplOrig) (n₂ : Nat natAbsImplNew) 
            (n_R : similar n₁ n₂) (H : P₁ n₁) (H0 : P₂ n₂),
          P_R n₁ n₂ n_R H H0 ->
          P_R (S n₁) (N.succ n₂) (similarS n₁ n₂ n_R) (ps₁ n₁ H) (ps₂ n₂ H0))
  (n₁ : Nat natAbsImplOrig) (n₂ : Nat natAbsImplNew) (n_R : similar n₁ n₂),
eq_R (P₁ (S n₁)) (P₂ (N.succ n₂)) (P_R (S n₁) (N.succ n₂) (similarS n₁ n₂ n_R))
  (nat_rect P₁ p0₁ ps₁ (S n₁)) (N.peano_rect P₂ p0₂ ps₂ (N.succ n₂))
  (similarRec P₁ P₂ P_R p0₁ p0₂ p0_R ps₁ ps₂ ps_R (S n₁) (N.succ n₂) (similarS n₁ n₂ n_R))
  (ps₁ n₁ (nat_rect P₁ p0₁ ps₁ n₁)) (ps₂ n₂ (N.peano_rect P₂ p0₂ ps₂ n₂))
  (ps_R n₁ n₂ n_R (nat_rect P₁ p0₁ ps₁ n₁) (N.peano_rect P₂ p0₂ ps₂ n₂)
     (similarRec P₁ P₂ P_R p0₁ p0₂ p0_R ps₁ ps₂ ps_R n₁ n₂ n_R)) eq_refl
  (N.peano_rect_succ P₂ p0₂ ps₂ n₂).
Proof using.
Admitted.

(* the two instantiations of the interface [natAbs] above are related.
*)
Lemma similarImplementations : natAbs_R natAbsImplOrig natAbsImplNew.
eapply (natAbs_R_Build_natAbs_R (@Nat natAbsImplOrig) (@Nat natAbsImplNew) similar 
    _ _ _ _ _ similarS _ _ similarRec).
- intros. simpl in *. compute. constructor.
- exact NrectS_respect.
Defined.

